IRS 9: The Case for a Dynamically-Ejected Star from the Galactic Center

Measuring stellar motions at the Milky Way's Galactic center (GC) provides unique insight into the dynamical processes within galactic nuclei. We present proper motion measurements for 23 SiO-maser emitting stars within 45'' of SgrA*, including four previously reported to have velocities exceeding their local escape velocities (i.e., they are "locally unbound" from the GC). Derived from 14 epochs of HST WFC3-IR observations (2010 - 2023), our measurements have a median precision of 0.038 mas/yr - up to ~100x more precise then previous constraints for some sources. By combining these proper motions with published radial velocities, we derive updated 3D velocities for the masers and find that only one is locally unbound (IRS 9; v3d = 370 +/- 1.2 km/s). Orbit integrations place the first constraints on the orbit of IRS 9, which is bound to the GC at larger radii with r_peri >= 0.100 +/- 0.005 pc and r_apo >= 5.25 +/- 0.18 pc. IRS 9's high velocity relative to stars at similar radii in the Nuclear Star Cluster makes it a candidate to have experienced a strong dynamical interaction in order to place it on its orbit. We explore the Hills mechanism as a possible origin, but binary evaporation and ejection velocity limits indicate that IRS 9 is unlikely to have experienced such an event in the past 0.4 Myr (the timescale constrained by the orbit integrations). Alternative mechanisms that could produce IRS 9 include binary supernova disruption, two-body interactions, and stellar collisions. Identifying additional stars like IRS 9 will be essential for understanding these various dynamical processes.

==> anc/Hosek26_tab1.txt <==
HST ID&Name&r2d&F153M&x0_sgra&x0e_sgra&y0_sgra&y0e_sgra&vx_sgra&vxe_sgra&vy_sgra&vye_sgra&t0_sgra&v3d&e_v3d&vesc&e_vesc&Model&Ref
HST_NSC_006749&IRS9&0.33&12.3&5.7087&0.24&-6.3081&0.54&2.95&0.03&2.33&0.03&2018.0060&370.4&1.2&331.1&6.5&2&1
HST_NSC_013716&IRS15NE&0.44&13.5&1.1823&1.71&11.1953&1.32&-1.17&0.29&-6.53&0.22&2019.9712&255.1&8.4&290.4&6.2&5&1
HST_NSC_006721&IRS28&0.47&13.6&10.4958&0.24&-5.8933&0.52&1.29&0.02&-5.52&0.02&2018.2976&224.2&1.1&281.7&6.1&0&1
HST_NSC_013570&IRS7&0.22&11.0&0.0325&0.25&5.4753&0.53&-0.13&0.03&-4.68&0.03&2016.4545&212.8&3.9&409.9&7.8&0&1
HST_NSC_001500&IRS14NE&0.32&13.1&0.9500&0.24&-8.1693&0.52&3.72&0.02&-3.24&0.02&2018.2453&190.0&1.3&336.5&6.6&0&2
HST_NSC_000182&SiO-18&1.26&14.8&-18.6992&0.26&-26.0982&0.52&-4.22&0.03&0.86&0.02&2018.2458&183.0&1.6&194.5&10.2&2&2
HST_NSC_026835&SiO-24&0.70&15.2&17.1970&0.26&-4.8063&0.54&1.04&0.12&-3.71&0.13&2012.3660&149.2&5.0&237.7&6.8&-1&2
HST_NSC_033541&SiO-28&1.67&16.1&-1.1102&0.28&-42.5594&0.58&0.03&0.04&2.77&0.06&2018.5707&149.0&1.8&182.3&12.2&2&2
HST_NSC_010801&SiO-11&1.58&17.7&1.7632&0.67&40.3025&0.82&2.12&0.15&2.61&0.15&2015.7331&147.2&5.3&184.3&11.8&-1&1
HST_NSC_005236&SiO-6&1.84&11.8&35.2771&0.26&30.7005&0.56&2.57&0.03&2.46&0.05&2018.2828&146.2&1.7&179.3&12.9&2&1
HST_NSC_029882&SiO-14&1.16&14.1&-7.6216&0.28&-28.4695&0.53&2.01&0.04&-0.84&0.03&2018.3923&139.0&1.1&199.3&9.6&2&1
HST_NSC_015882&SiO-25&1.48&17.0&-33.0902&0.70&-17.9272&0.58&-1.58&0.13&-0.92&0.06&2016.5510&137.7&2.3&187.0&11.3&2&2
HST_NSC_001403&IRS12N&0.30&13.8&-3.2758&0.24&-6.9430&0.52&-1.11&0.02&-2.88&0.02&2018.0419&135.1&1.1&347.8&6.8&0&1
HST_NSC_029099&SiO-19&1.06&14.2&16.2528&0.25&-21.6642&0.53&2.70&0.03&1.23&0.02&2017.3928&117.6&1.3&204.4&9.0&0&2
HST_NSC_015623&SiO-15&0.65&14.3&-12.4686&0.23&-11.0668&0.52&-2.50&0.02&0.61&0.02&2018.2361&105.2&1.3&244.5&6.6&0&1
HST_NSC_041830&IRS19NW&0.92&15.4&14.5725&0.62&-18.4733&0.80&1.16&0.12&-0.56&0.13&2018.3295&97.9&2.4&214.2&8.1&2&1
HST_NSC_055002&SiO-27&1.54&16.1&-19.9358&0.23&33.6746&0.52&-1.26&0.02&1.76&0.02&2017.4084&94.2&1.1&185.4&11.6&0&2
HST_NSC_006677&IRS10EE&0.34&16.6&7.6851&0.32&4.1758&0.56&-0.13&0.06&-2.31&0.06&2018.1952&92.9&2.3&326.7&6.5&0&1
HST_NSC_006624&IRS17&0.56&12.3&13.1282&0.24&5.5455&0.52&-1.08&0.03&-0.93&0.02&2018.4157&92.3&1.0&261.3&6.3&0&1
HST_NSC_057116&SiO-20&0.97&14.9&-13.8596&0.29&20.3505&0.54&0.53&0.04&-1.81&0.04&2018.4570&74.3&1.6&210.9&8.4&-1&2
HST_NSC_000852&SiO-16&1.71&14.7&-26.4149&0.22&-34.4759&0.54&0.17&0.02&-1.72&0.04&2018.4280&66.9&1.5&181.6&12.4&2&1
HST_NSC_027700&SiO-22&1.73&12.7&41.4090&0.26&15.1808&0.55&0.23&0.03&1.22&0.04&2018.2940&58.7&1.5&181.1&12.5&2&2
HST_NSC_018669&SiO-21&1.82&14.0&40.9060&0.26&-22.0445&0.53&0.23&0.03&0.67&0.03&2018.4593&30.5&1.2&179.5&12.8&0&2

